Quark masses: N3LO bridge from ${\rm RI/SMOM}$ to ${\rm \overline{MS}}$ scheme

We analytically compute the three-loop corrections to the relation between the renormalized quark masses defined in the minimal-subtraction (${\rm \overline{MS}}$) and the regularization-invariant symmetric momentum-subtraction (${\rm RI/SMOM}$) schemes. Our result is valid in the Landau gauge and can be used to reduce the uncertainty in a lattice determination of the ${\rm \overline{MS}}$ quark masses.

==> anc/mqSMOM.m <==
(**********************************************************)
(*                                                        *)
(* Supplementary material to the paper:                   *)
(*   by A.Bednyakov and A.Pikelner                        *)
(* "Quark masses: NNLO bridge from RI/SMOM to MS scheme"  *)
(*                                                        *)
(* Results:                                               *)
(*    eq.(7) with eq.(8-10) substituted                   *)
(*                                                        *)
(* Used symbols:                                          *)
(*    pi = Pi,z3 = Zeta[3], z5 = Zeta[5]                  *)
(*    pg1 = PolyGamma[1,1/3],                             *)
(*    pg3 = PolyGamma[3,1/3],                             *)
(*    pg5 = PolyGamma[5,1/3],                             *)
(*                                                        *)
(* Constants defined in arXiv:2002.02875:                 *)
(*    H5 = -23.93161956986781                             *)
(*    H6 =  248215.0382894946                             *)
(*                                                        *)
(*    aMS  - alpha_s[MSbar]/(4*Pi)                        *)
(*                                                        *)
(*    nf  - number of flavors                             *)
(*                                                        *)
(* QCD color factors:                                     *)
(*            TF = 1/2, CA = 3, CF = 4/3                  *)
(*                                                        *)
(**********************************************************)

(   1

    + aMS*CF * (  - 4 + pg1 - 2/3*pi^2 )
    
    + aMS^2*CF*CA * (  - 1285/24 + 385/36*pg1 - 2/9*pg1^2 + 10*z3 - 385/54*
                       pi^2 + 8/27*pi^2*pg1 - 8/81*pi^4 )
    
    + aMS^2*CF^2 * ( 19/8 - 1/36*pg3 - 14/3*pg1 + 13/9*pg1^2 + 4*z3 + 28/9*
                     pi^2 - 52/27*pi^2*pg1 + 58/81*pi^4 )
    
    + aMS^2*nf*TF*CF * ( 83/6 - 20/9*pg1 + 40/27*pi^2 )
    
    + aMS^3*CF*CA^2 * (  - 3360023/3888 - 1/17010*H6 - 668/81*H5 - 611/373248
                         *pg5 + 3433/5184*pg3 + 243283/1296*pg1 + 461/8748*pg1*pg3 - 5107/1296
                         *pg1^2 - 325/648*pg1^3 - 1140715/5832*z5 + 4511/24*z3 - 7535/216*z3*
                         pg1 - 243283/1944*pi^2 - 461/13122*pi^2*pg3 + 5107/972*pi^2*pg1 + 325/
                         324*pi^2*pg1^2 + 7535/324*pi^2*z3 - 20513/5832*pi^4 - 10619/13122*
                         pi^4*pg1 + 100133/314928*pi^6 )
    
    + aMS^3*CF^2*CA * ( 18781/72 + 1840/81*H5 - 77/116640*pg5 - 3937/1296*pg3
                        - 23231/216*pg1 - 1/18*pg1*pg3 + 5653/162*pg1^2 - 2/27*pg1^3 + 
                        379285/729*z5 + 2879/9*z3 + 89/3*z3*pg1 + 23231/324*pi^2 + 1/27*pi^2*
                        pg3 - 11306/243*pi^2*pg1 + 4/27*pi^2*pg1^2 - 178/9*pi^2*z3 + 34423/
                        1458*pi^4 + 4/81*pi^4*pg1 - 1519/32805*pi^6 )
    
    + aMS^3*CF^3 * (  - 3227/12 + 2/8505*H6 - 112/9*H5 + 1/135*pg5 + 37/27*
                      pg3 + 191/8*pg1 - 679/4374*pg1*pg3 - 58/3*pg1^2 + 197/81*pg1^3 - 
                      32980/81*z5 - 58*z3 - 40/3*z3*pg1 - 191/12*pi^2 + 679/6561*pi^2*pg3
                      + 232/9*pi^2*pg1 - 394/81*pi^2*pg1^2 + 80/9*pi^2*z3 - 992/81*pi^4 + 
                      23992/6561*pi^4*pg1 - 131776/98415*pi^6 )
    
    + aMS^3*nf*TF*CF*CA * ( 95387/243 + 64/81*H5 - 23/162*pg3 - 6586/81*pg1
                            + 80/81*pg1^2 + 16240/729*z5 - 152/9*z3 - 160/27*z3*pg1 + 13172/243*
                            pi^2 - 320/243*pi^2*pg1 + 320/81*pi^2*z3 + 3952/3645*pi^4 )
    
    + aMS^3*nf*TF*CF^2 * ( 1109/9 - 128/81*H5 + 67/162*pg3 + 241/54*pg1 - 520/
                           81*pg1^2 - 32480/729*z5 - 1384/9*z3 + 64/3*z3*pg1 - 241/81*pi^2 + 
                           2080/243*pi^2*pg1 - 128/9*pi^2*z3 - 15392/3645*pi^4 )
    
    + aMS^3*nf^2*TF^2*CF * (  - 7514/243 + 4/81*pg3 + 400/81*pg1 - 32/9*z3 - 
                              800/243*pi^2 - 32/243*pi^4 ))



